QuantiPhy: A Quantitative Benchmark Evaluating Physical Reasoning Abilities of Vision-Language Models

Understanding the physical world is essential for generalist AI agents. However, it remains unclear whether state-of-the-art vision perception models (e.g., large VLMs) can reason physical properties quantitatively. Existing evaluations are predominantly VQA-based and qualitative, offering limited insight into whether these models can infer the kinematic quantities of moving objects from video observations. To address this, we present QuantiPhy, the first benchmark designed to quantitatively measure a VLM's physical reasoning ability. Comprising more than 3.3K video-text instances with numerical ground truth, QuantiPhy evaluates a VLM's performance on estimating an object's size, velocity, and acceleration at a given timestamp, using one of these properties as an input prior. The benchmark standardizes prompts and scoring to assess numerical accuracy, enabling fair comparisons across models. Our experiments on state-of-the-art VLMs reveal a consistent gap between their qualitative plausibility and actual numerical correctness. We further provide an in-depth analysis of key factors like background noise, counterfactual priors, and strategic prompting and find that state-of-the-art VLMs lean heavily on pre-trained world knowledge rather than faithfully using the provided visual and textual inputs as references when reasoning kinematic properties quantitatively. QuantiPhy offers the first rigorous, scalable testbed to move VLMs beyond mere verbal plausibility toward a numerically grounded physical understanding.

==> reduce_image.py <==
#!/usr/bin/env python3
"""
Higher-quality (less aggressive) compression for PNG + JPG/JPEG.

Requires:
  pip install pillow
"""

import os
from pathlib import Path
from PIL import Image, ImageFile

# -------------------------
# Parameters (edit these)
# -------------------------
ROOT_DIR = "/Users/tiangexiang/Desktop/publications/QuantiPhy/arxiv/nbrrbwkqrctgrqbjkvkwnyvxmrvgqwjx/sec/images/"
RECURSIVE = False
IN_PLACE = True
SUFFIX = "_c50hq"          # used only if IN_PLACE=False
KEEP_SMALLER_ONLY = True

TARGET_RATIO = 0.50        # best-effort target (may not be reached with higher quality)

# JPEG (raise quality)
JPEG_QUALITY = 92
JPEG_SUBSAMPLING = 0       # 0 = 4:4:4 (best quality)
JPEG_OPTIMIZE = True
JPEG_PROGRESSIVE = True
FLATTEN_ALPHA_BG = (255, 255, 255)

# PNG (more conservative): lossless optimize; quantize only if still *far* from target
PNG_OPTIMIZE = True
PNG_COMPRESS_LEVEL = 9
PNG_TRY_MILD_QUANTIZE_IF_TOO_BIG = True
PNG_QUANTIZE_COLORS = 256          # mildest
PNG_DITHER = Image.Dither.NONE

# Quantize PNG only if lossless result is still above (target * this factor).
# Increase this to quantize less often (i.e., preserve quality more).
PNG_QUANTIZE_TRIGGER_FACTOR = 1.60  # was 1.25; now more conservative

# -------------------------

ImageFile.LOAD_TRUNCATED_IMAGES = True


def human_bytes(n: int) -> str:
    units = ["B", "KB", "MB", "GB"]
    f = float(n)
    for u in units:
        if f < 1024 or u == units[-1]:
            return f"{f:.2f}{u}"
        f /= 1024
    return f"{f:.2f}B"


def iter_images(root: Path, recursive: bool):
    patterns = ["*.png", "*.PNG", "*.jpg", "*.JPG", "*.jpeg", "*.JPEG"]
    if recursive:
        for pat in patterns:
            yield from root.rglob(pat)
    else:
        for pat in patterns:
            yield from root.glob(pat)


def get_tmp_and_final_paths(in_path: Path):
    if IN_PLACE:
        tmp_out = in_path.with_suffix(in_path.suffix + ".tmp")
        final_out = in_path
    else:
        final_out = in_path.with_name(in_path.stem + SUFFIX + in_path.suffix)
        tmp_out = final_out.with_suffix(final_out.suffix + ".tmp")
    return tmp_out, final_out


def compress_jpeg(img: Image.Image, out_path: Path):
    # Flatten alpha if present
    if img.mode in ("RGBA", "LA"):
        bg = Image.new("RGB", img.size, FLATTEN_ALPHA_BG)
        bg.paste(img, mask=img.split()[-1])
        img = bg
    elif img.mode != "RGB":
        img = img.convert("RGB")

    img.save(
        out_path,
        format="JPEG",
        quality=JPEG_QUALITY,
        subsampling=JPEG_SUBSAMPLING,
        optimize=JPEG_OPTIMIZE,
        progressive=JPEG_PROGRESSIVE,
    )


def save_png_lossless(img: Image.Image, out_path: Path):
    img.save(
        out_path,
        format="PNG",
        optimize=PNG_OPTIMIZE,
        compress_level=PNG_COMPRESS_LEVEL,
    )


def save_png_mild_quantized(img: Image.Image, out_path: Path):
    # Mild quantization (usually safe for plots/icons; can affect photos/gradients)
    has_alpha = ("A" in img.getbands()) or (img.mode == "P" and "transparency" in img.info)
    base = img.convert("RGBA") if has_alpha else img.convert("RGB")
    q = base.quantize(colors=PNG_QUANTIZE_COLORS, dither=PNG_DITHER)
    q.save(out_path, format="PNG", optimize=PNG_OPTIMIZE, compress_level=PNG_COMPRESS_LEVEL)


def process_one(path: Path):
    old_size = path.stat().st_size
    target_bytes = int(old_size * TARGET_RATIO)
    ext = path.suffix.lower()

    tmp_out, final_out = get_tmp_and_final_paths(path)
    final_out.parent.mkdir(parents=True, exist_ok=True)

    with Image.open(path) as img:
        img.load()

        if ext in (".jpg", ".jpeg"):
            compress_jpeg(img, tmp_out)

        elif ext == ".png":
            # 1) Lossless optimize
            save_png_lossless(img, tmp_out)

            # 2) Quantize only if still far from target (more conservative now)
            if PNG_TRY_MILD_QUANTIZE_IF_TOO_BIG:
                try:
                    lossless_size = tmp_out.stat().st_size
                    if lossless_size > int(target_bytes * PNG_QUANTIZE_TRIGGER_FACTOR):
                        save_png_mild_quantized(img, tmp_out)
                except Exception:
                    pass
        else:
            raise ValueError(f"Unsupported extension: {ext}")

    new_size = tmp_out.stat().st_size

    if KEEP_SMALLER_ONLY and new_size >= old_size:
        tmp_out.unlink(missing_ok=True)
        return False, old_size, old_size, path

    os.replace(tmp_out, final_out)
    return True, old_size, final_out.stat().st_size, final_out


def main():
    root = Path(ROOT_DIR).expanduser().resolve()
    if not root.exists() or not root.is_dir():
        raise SystemExit(f"ROOT_DIR not found or not a directory: {root}")

    total_old = 0
    total_new = 0
    seen = 0
    changed = 0

    for p in iter_images(root, RECURSIVE):
        if not p.is_file():
            continue
        seen += 1
        try:
            did, old_b, new_b, outp = process_one(p)
            total_old += old_b
            total_new += new_b
            ratio = (new_b / old_b) if old_b else 1.0

            if did:
                changed += 1
                print(f"[OK]   {p} -> {outp}  {human_bytes(old_b)} -> {human_bytes(new_b)}  (ratio {ratio:.2f})")
            else:
                print(f"[SKIP] {p}  {human_bytes(old_b)} (no improvement)")
        except Exception as e:
            print(f"[ERR]  {p}: {e}")

    if seen == 0:
        print("No PNG/JPG/JPEG files found.")
        return

    overall_ratio = (total_new / total_old) if total_old else 1.0
    print("\n==== Summary ====")
    print(f"Files seen:     {seen}")
    print(f"Files changed:  {changed}")
    print(f"Total before:   {human_bytes(total_old)}")
    print(f"Total after:    {human_bytes(total_new)}")
    print(f"Total saved:    {human_bytes(total_old - total_new)}")
    print(f"Overall ratio:  {overall_ratio:.2f}  (target {TARGET_RATIO:.2f})")


if __name__ == "__main__":
    main()

